Learning Swarm Interaction Dynamics from Density Evolution

We consider the problem of understanding the coordinated movements of biological or artificial swarms. In this regard, we propose a learning scheme to estimate the coordination laws of the interacting agents from observations of the swarm's density over time. We describe the dynamics of the swarm based on pairwise interactions according to a Cucker-Smale flocking model, and express the swarm's density evolution as the solution to a system of mean-field hydrodynamic equations. We propose a new family of parametric functions to model the pairwise interactions, which allows for the mean-field macroscopic system of integro-differential equations to be efficiently solved as an augmented system of PDEs. Finally, we incorporate the augmented system in an iterative optimization scheme to learn the dynamics of the interacting agents from observations of the swarm's density evolution over time. The results of this work can offer an alternative approach to study how animal flocks coordinate, create new control schemes for large networked systems, and serve as a central part of defense mechanisms against adversarial drone attacks.

==> figures/density_micro.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl
from scipy.integrate import solve_ivp
import math
plt.style.use('fivethirtyeight')
mpl.rcParams['figure.facecolor'] = 'white'
#%% Parameters



#%% Simulation Function

def model1D(t, Z, K, gamma, ca, la, cr, lr):
    N = int(len(Z) / 2)
    dZ = np.zeros_like(Z)
    X = Z[:N]
    Vx = Z[N:]
    
    Xdiff = X.reshape(-1, 1) - X
    Vxdiff = Vx.reshape(-1, 1) - Vx
    
    R2 = Xdiff**2
    WV = K / ((1 + R2) ** gamma)
    #WV = K/gamma *np.exp(-gamma*R2)
    #WV = 
    
    #R = np.sqrt(R2)
    #WR = (ca / la) * np.exp(-R / la) - (cr / lr) * np.exp(-R / lr)
    #WR = np.divide(WR, R, out=np.zeros_like(WR), where=R != 0)

    dZ[:N] = Vx
    dZ[N:] = -(Vxdiff * WV).sum(axis=1) * (1 / N) \
                      #- (Xdiff * WR).sum(axis=1) * (1 / N)
    return dZ

def simulate(t, Z0, K, gamma, ca=0, la=0, cr=0, lr=0):
    res = solve_ivp(
        fun=lambda t, y: model1D(t, y, K, gamma, ca=0, la=0, cr=0, lr=0),
        t_span=(0, t[-1]), y0=Z0, t_eval=t, method='Radau')

    res = res.y.T
    return res

# Plot function
    
def plot_results(x, vx, t):

    N = x.shape[1]
    # Plot everything:
    # make grid for plt.subplot
    #n = floor(sqrt(N))
    #m = ceil(N / n)
    #plt.figure(figsize=(15, 15))
    #iset = range(N)
    
    # or
    
    # Plot random indices
    splots = 3
    times = []
    for i in range(splots):
        times.append(math.floor(np.linspace(0,len(t)/3-1,splots)[i]))
    plt.figure(figsize=(12, 6),facecolor='white')
    #iset = np.random.random_integers(low=0, high=int(N)-1, size=(splots,))
    for i in range(splots):
#        # xvx
#        plt.subplot(splots, 2, 2*i+1)
#        plt.plot(t, x[:,iset[i]], "-", markersize=2, color='b', 
#                 lw=1, alpha=0.8, label=f"x{iset[i]}")
#        plt.plot(t, vx[:,iset[i]], "-", markersize=2, color='k', 
#                 lw=1, alpha=0.8, label=f"vx{iset[i]}")
#        plt.title(f'xvx_{iset[i]}')
#        plt.legend()
        # rho x
        plt.subplot(splots, 2, 2*i+1,facecolor='white')
        plt.hist(x[times[i],:],bins = int(N/5), range=(-0.75,0.75))
        #plt.title(f'p_x({times[i]})')
        # u x
        plt.subplot(splots, 2, 2*i+2,facecolor='white')
        #plt.hist(vx[times[i],:],bins = int(N/5), range=(-1.5,1.5))
        plt.xlim(-0.75,0.75)
        plt.ylim(-1,1)
        plt.plot(x[times[i],:],vx[times[i],:])
        #plt.title(f'u_x({times[i]})')
    plt.show()
    
def plot_results_1(x, vx, t):

    N = x.shape[1]
    # Plot everything:
    # make grid for plt.subplot
    #n = floor(sqrt(N))
    #m = ceil(N / n)
    #plt.figure(figsize=(15, 15))
    #iset = range(N)
    
    # or
    
    # Plot random indices
    splots = 4
    times = []
    for i in range(splots):
        times.append(math.floor(np.linspace(0,len(t)-1,splots)[i]))
    fig = plt.figure(figsize=(12, 14),facecolor='white')
    fig.Color = 'white'
    # rho x
    plt.subplot(1, 2, 1,facecolor='white')
    plt.hist(x[times[i],:],bins = int(N/5), range=(-1.5,1.5))
    plt.title(f'p_x({times[i]})')
    # u x
    plt.subplot(1, 2, 2,facecolor='white')
    #plt.hist(vx[times[i],:],bins = int(N/5), range=(-1.5,1.5))
    plt.plot(x[times[i],:],vx[times[i],:],)
    plt.title(f'u_x({times[i]})')
    plt.hold(True)

#%%  def main():
    
t_finish = 5
dt = 0.01
t = np.arange(0, t_finish, dt)

# Simulate 1D model

K = 3
gamma = 1

N = 512
# Initial values
L = 1.5
s = np.arange(-L/2,L/2,1.0/256)
rho = np.pi/(2*L)*np.cos(np.pi*s/L)
rho = rho/np.sum(rho)
np.random.seed(0)
Zx = np.random.choice(s,N,p=rho)
Zx = np.sort(Zx)
Zvx = -1*np.sin(np.pi*Zx/L)
#np.random.seed(13)
#Zx1 = np.random.uniform(-0.8, 0, int(N/2))
#Zvx1 = np.random.uniform(0,0.5, int(N/2))
#Zx2 = np.random.uniform(0, 0.8, int(N/2))
#Zvx2 = np.random.uniform(-0.5,0, int(N/2))
#Z=np.concatenate((Zx1, Zx2, Zvx1, Zvx2), axis=0)
#Zx = np.random.normal(0, 0.4, N)
##Zvx = np.random.uniform(-0.9,0.9, N)
#Zvx = np.random.normal(0, 0.8, N)
Z=np.concatenate((Zx, Zvx), axis=0)
xvx = simulate(t, Z, K, gamma)

x= xvx[:,:N]
vx= xvx[:,N:]

#%%

plot_results(x,vx,t)
plt.savefig('macros_micro.png',facecolor = 'white')
#plot_results_1(x,vx,t)
    
#%%
    
#%% Run as program 
    
#if __name__ == '__main__':
#    np.random.seed(42)
#    main()


==> figures/macro_pde_figures.py <==
# -*- coding: utf-8 -*-
"""
Macro PDE 1D paper figures

Created on Wed Aug 14 11:16:24 2019

@author: mavrides
"""

#%% Modules

import numpy as np
import matplotlib.pyplot as plt

#%% Psi function

s = 10
L = 20
l = 1
k = 1
bd = 0.0

def psi(x,s,L,l,k,bd):
    T = np.exp(-2*l*L)
    bd_left = bd
    bd_right = bd
    aa = 1/(1-T) * ( bd_left - np.exp(-l*L) * bd_right -k/l*np.exp(-l*s) + k/l *T*np.exp(l*s) )   
    bb = -aa + bd_left
    cc = aa+k/l*np.exp(l*s)
    dd = -cc*T + np.exp(-l*L)*bd_right
    y = np.zeros_like(x)
    if y.shape:
        for i in range(y.shape[0]):
            if x[i]<s:
                y[i] = aa*np.exp(-l*x[i]) + bb*np.exp(l*x[i])
            else:
                y[i] = cc*np.exp(-l*x[i]) + dd*np.exp(l*x[i])
    else:
        if x<s:
                y = aa*np.exp(-l*x) + bb*np.exp(l*x)
        else:
            y = cc*np.exp(-l*x) + dd*np.exp(l*x)
    return y

#%%  psi vs ideal

#fig = plt.figure(figsize = (12,12),facecolor='white')    
#plt.subplot(111,facecolor='white')
for p in [[2,20,0.1,1,0],[10,20,0.1,1,0],[19,20,0.1,1,0]]:
    
    s,L,l,k,bd = p
    x_plot = np.linspace(0, L, 10*L) 
    psi_plot = np.zeros_like(x_plot)
    for i in range(len(x_plot)):
        psi_plot[i] = psi(x_plot[i],s,L,l,k,bd)
    ideal_plot = k/l*np.exp(-l*np.abs(x_plot-s)) 
    
    # Plot 
    plt.plot(x_plot,ideal_plot, color='k',linewidth = 5,alpha = 0.2)
    plt.plot(x_plot,psi_plot, label=f's={s}')
    plt.grid(True)
    frame1 = plt.gca()
    frame1.axes.xaxis.set_ticklabels([])
    frame1.axes.yaxis.set_ticklabels([])
    plt.legend()

#%% Parameters vs psi 

#fig = plt.figure(figsize = (12,12),facecolor='white')    
#plt.subplot(111,facecolor='white')
for p in [[10,20,5,6,0],[10,20,1,1,0],[10,20,0.3,0.29,0],[10,20,0.1,0.125,0]]:
    
    s,L,l,k,bd = p
    x_plot = np.linspace(0, L, 10*L) 
    psi_plot = np.zeros_like(x_plot)
    for i in range(len(x_plot)):
        psi_plot[i] = psi(x_plot[i],s,L,l,k,bd)
    ideal_plot = k/l*np.exp(-l*np.abs(x_plot-s)) + bd
    
    # Plot 
    plt.plot(x_plot,psi_plot, label=f'k={k}, l={l}')
    plt.grid(True)
    frame1 = plt.gca()
    frame1.axes.xaxis.set_ticklabels([])
    frame1.axes.yaxis.set_ticklabels([])
    plt.legend()

#%% Bd vs psi : l = 0.01

#fig = plt.figure(figsize = (12,12),facecolor='white')    
#plt.subplot(111,facecolor='white')
for p in [[10,20,0.01,0.1,0],[10,20,0.01,0.06,0.4],[10,20,0.01,0.01,0.9],[10,20,0.01,0.001,1.0]]:
    
    s,L,l,k,bd = p
    x_plot = np.linspace(0, L, 10*L) 
    psi_plot = np.zeros_like(x_plot)
    for i in range(len(x_plot)):
        psi_plot[i] = psi(x_plot[i],s,L,l,k,bd)
    ideal_plot = k/l*np.exp(-l*np.abs(x_plot-s)) + bd
    
    # Plot 
    plt.plot(x_plot,psi_plot, label=f'bd={bd}, l={l}, k={k}')
    plt.grid(True)
    frame1 = plt.gca()
    frame1.axes.xaxis.set_ticklabels([])
    frame1.axes.yaxis.set_ticklabels([])
    plt.legend()

#%% Bd vs psi : l = 0.01

#fig = plt.figure(figsize = (12,12),facecolor='white')    
#plt.subplot(111,facecolor='white')
for p in [[10,20,1,1.05,0],[10,20,1,0.5,0.5],[10,20,1,0.001,1.0]]:
    
    s,L,l,k,bd = p
    x_plot = np.linspace(0, L, 10*L) 
    psi_plot = np.zeros_like(x_plot)
    for i in range(len(x_plot)):
        psi_plot[i] = psi(x_plot[i],s,L,l,k,bd)
    ideal_plot = k/l*np.exp(-l*np.abs(x_plot-s)) + bd
    
    # Plot 
    plt.plot(x_plot,psi_plot, label=f'bd={bd}, l={l}, k={k}')
    plt.grid(True)
    frame1 = plt.gca()
    frame1.axes.xaxis.set_ticklabels([])
    frame1.axes.yaxis.set_ticklabels([])
    plt.legend()






































